Directional correlations in nuclear charge-radius model residuals enable extrapolation with calibrated uncertainties

We identify a pronounced directional anisotropy in the residuals between measured nuclear charge radii and two structurally distinct global models: the phenomenological Weizs\"acker--Skyrme formula (WS*) and the microscopic Hartree--Fock--Bogoliubov model (HFB-25). In both cases, the residuals remain correlated over several neutron steps along isotopic chains but decorrelate almost completely after a single proton step along isotonic chains. This common pattern, reinforced by a strong correlation between the two residual fields ($r\simeq0.73$), points to a shared deficiency of both global descriptions rather than a model-specific artefact. Motivated by this geometry, we introduce ARCUS (Anisotropic Residual Calibration with Uncertainty Scaling), which applies an anisotropic kernel-regression correction with empirically calibrated prediction intervals. In out-of-fold cross-validation, ARCUS reduces the root-mean-square errors of both WS* and HFB-25 by approximately a factor of two. On an independent, temporally blind test set of 129 nuclei, its prediction intervals retain coverage close to nominal under extrapolation. An isotropic kernel matched to the same cross-validation coverage instead substantially overestimates uncertainties on the blind set, showing that reliable calibration transfer depends on encoding the directional residual structure. In regions with anomalous structure, such as around $^{52}$Ca, ARCUS keeps its prediction intervals wide enough to cover the increased errors, rather than yielding overconfident point predictions. We also extend these calibrated predictions to 1008 unmeasured nuclei near known isotopic chains, ranked by uncertainty to support the future charge-radius measurements.

==> anc/ARCUS_Charge_Radii_Catalogue.csv <==
Z,N,A,R_baseline,arcus_correction,R_arcus,sigma_68,sigma_95
8,11,19,2.769,-0.023,2.746,0.03976,0.09462
8,12,20,2.728,-0.018,2.71,0.03661,0.08785
8,13,21,2.687,-0.014,2.673,0.04971,0.12152
8,14,22,2.614,-0.012,2.602,0.05491,0.13008
8,15,23,2.605,-0.012,2.593,0.1035,0.25992
8,16,24,2.582,-0.0,2.582,0.17556,0.45072
9,8,17,2.838,-0.01,2.828,0.05072,0.11556
9,9,18,2.901,-0.016,2.885,0.03543,0.08476
9,11,20,2.907,-0.03,2.877,0.03606,0.08751
9,12,21,2.871,-0.024,2.847,0.02735,0.06529
9,13,22,2.849,-0.026,2.823,0.0558,0.13131
9,14,23,2.796,-0.02,2.776,0.05506,0.13176
9,15,24,2.79,-0.018,2.772,0.1045,0.25077
9,16,25,2.77,-0.01,2.76,0.13553,0.34221
10,17,27,2.927,0.037,2.964,0.03296,0.07993
10,19,29,2.978,0.051,3.029,0.04118,0.10048
10,20,30,2.973,0.05,3.023,0.07297,0.1792
10,21,31,2.992,0.039,3.031,0.07904,0.1806
10,22,32,2.995,0.038,3.033,0.12758,0.31663
10,23,33,3.015,0.032,3.047,0.1336,0.3358
10,24,34,3.016,0.033,3.049,0.20078,0.48321
11,8,19,2.994,-0.017,2.977,0.05303,0.12672
11,21,32,3.07,0.038,3.108,0.04742,0.11863
11,22,33,3.07,0.034,3.104,0.08798,0.21371
11,23,34,3.086,0.027,3.113,0.08637,0.20599
11,24,35,3.083,0.021,3.104,0.14653,0.33959
11,25,36,3.098,0.014,3.112,0.14412,0.34001
11,26,37,3.103,0.014,3.117,0.22723,0.54873
12,8,20,3.024,-0.017,3.007,0.08216,0.19979
13,8,21,3.051,-0.026,3.025,0.16334,0.41043
13,9,22,3.117,-0.03,3.087,0.10545,0.255
13,10,23,3.122,-0.033,3.089,0.05676,0.13423
13,11,24,3.131,-0.038,3.093,0.05337,0.13075
13,12,25,3.117,-0.036,3.081,0.02314,0.05522
13,13,26,3.122,-0.041,3.081,0.02001,0.04838
13,15,28,3.11,-0.038,3.072,0.02206,0.05355
13,16,29,3.103,-0.028,3.075,0.02736,0.06492
13,17,30,3.129,-0.02,3.109,0.06395,0.16009
13,18,31,3.141,-0.006,3.135,0.14297,0.33748
13,19,32,3.158,-0.009,3.149,0.13161,0.33455
13,20,33,3.158,-0.003,3.155,0.22216,0.52343
14,8,22,3.041,-0.003,3.038,0.10981,0.26963
14,9,23,3.125,-0.011,3.114,0.09736,0.24558
14,10,24,3.146,-0.008,3.138,0.04043,0.09787
14,11,25,3.16,-0.009,3.151,0.02847,0.06687
14,12,26,3.149,-0.004,3.145,0.01906,0.04694
14,13,27,3.147,-0.006,3.141,0.00962,0.02308
14,17,31,3.159,-0.002,3.157,0.02551,0.06073
14,18,32,3.168,0.006,3.174,0.03704,0.08985
14,19,33,3.181,0.004,3.185,0.07283,0.16994
14,20,34,3.174,0.014,3.188,0.11339,0.26009
14,21,35,3.204,0.011,3.215,0.13121,0.31683
14,22,36,3.217,0.01,3.227,0.16712,0.39716
15,10,25,3.203,-0.013,3.19,0.06561,0.15592
15,11,26,3.218,-0.015,3.203,0.05218,0.12838
15,12,27,3.207,-0.011,3.196,0.02372,0.0581
15,13,28,3.204,-0.012,3.192,0.01412,0.0351
15,14,29,3.178,-0.011,3.167,0.01138,0.02778
15,15,30,3.197,-0.015,3.182,0.00779,0.01863
15,17,32,3.228,-0.014,3.214,0.0071,0.01699
15,18,33,3.238,-0.011,3.227,0.01109,0.0259
15,19,34,3.248,-0.012,3.236,0.0125,0.02929
15,20,35,3.241,-0.01,3.231,0.01941,0.04633
15,21,36,3.27,-0.012,3.258,0.02513,0.06075
15,22,37,3.283,-0.008,3.275,0.03501,0.08436
16,10,26,3.242,0.003,3.245,0.03886,0.09539
16,11,27,3.259,-0.002,3.257,0.02517,0.05981
16,12,28,3.25,0.005,3.255,0.01912,0.04587
16,13,29,3.247,0.001,3.248,0.01361,0.032
16,14,30,3.22,0.005,3.225,0.01098,0.02667
16,15,31,3.241,-0.0,3.241,0.00796,0.01935
16,17,33,3.278,-0.001,3.277,0.00618,0.01502
16,19,35,3.298,-0.0,3.298,0.00593,0.01405
16,21,37,3.319,0.001,3.32,0.0065,0.01594
16,22,38,3.331,0.007,3.338,0.00958,0.02292
16,23,39,3.336,0.003,3.339,0.01361,0.03238
16,24,40,3.329,0.008,3.337,0.02376,0.05648
16,25,41,3.329,0.006,3.335,0.03499,0.08377
16,26,42,3.32,0.01,3.33,0.04927,0.11682
17,12,29,3.328,0.005,3.333,0.03353,0.0818
17,13,30,3.323,0.004,3.327,0.02878,0.07005
17,14,31,3.296,0.006,3.302,0.02312,0.05484
17,15,32,3.314,0.005,3.319,0.01771,0.04315
17,16,33,3.319,0.009,3.328,0.01252,0.0298
17,17,34,3.342,0.01,3.352,0.00902,0.02149
17,19,36,3.361,0.014,3.375,0.00732,0.01732
17,21,38,3.378,0.016,3.394,0.00627,0.01457
17,22,39,3.389,0.016,3.405,0.01155,0.0279
17,23,40,3.395,0.011,3.406,0.01681,0.04058
17,24,41,3.39,0.012,3.402,0.02611,0.06348
17,25,42,3.389,0.011,3.4,0.04635,0.11445
17,26,43,3.38,0.015,3.395,0.04926,0.11434
18,9,27,3.399,-0.008,3.391,0.03258,0.07746
18,10,28,3.408,-0.004,3.404,0.02083,0.04947
18,11,29,3.41,-0.011,3.399,0.01498,0.03664
18,12,30,3.391,-0.008,3.383,0.01185,0.02918
18,13,31,3.384,-0.014,3.37,0.00826,0.01979
18,27,45,3.419,0.009,3.428,0.00908,0.02158
18,29,47,3.418,0.012,3.43,0.01065,0.02608
18,30,48,3.427,0.013,3.44,0.01773,0.04331
18,31,49,3.442,0.007,3.449,0.0219,0.05186
18,32,50,3.452,0.01,3.462,0.03157,0.07698
18,33,51,3.482,0.004,3.486,0.0435,0.10713
18,34,52,3.507,0.007,3.514,0.05143,0.12731
19,13,32,3.448,-0.018,3.43,0.03177,0.07948
19,14,33,3.411,-0.017,3.394,0.02746,0.06632
19,15,34,3.424,-0.02,3.404,0.02196,0.05167
19,16,35,3.424,-0.019,3.405,0.01624,0.03967
19,33,52,3.516,-0.005,3.511,0.05505,0.12987
19,34,53,3.54,-0.004,3.536,0.05465,0.12901
20,13,33,3.494,-0.007,3.487,0.03032,0.07188
20,14,34,3.451,-0.004,3.447,0.02514,0.06208
20,15,35,3.462,-0.009,3.453,0.01849,0.04389
20,33,53,3.538,0.003,3.541,0.02089,0.05068
20,34,54,3.56,0.006,3.566,0.03025,0.07568
20,35,55,3.589,0.0,3.589,0.03464,0.08618
20,36,56,3.61,0.004,3.614,0.04782,0.11526
21,15,36,3.528,-0.015,3.513,0.02835,0.06863
21,16,37,3.525,-0.012,3.513,0.03074,0.07326
21,17,38,3.536,-0.011,3.525,0.05052,0.12773
21,18,39,3.534,-0.005,3.529,0.03488,0.08608
21,19,40,3.534,-0.005,3.529,0.03794,0.09085
21,20,41,3.523,0.0,3.523,0.01971,0.04824
21,26,47,3.554,-0.018,3.536,0.01049,0.02494
21,27,48,3.546,-0.017,3.529,0.01374,0.03355
21,28,49,3.53,-0.01,3.52,0.02037,0.04797
21,29,50,3.545,-0.01,3.535,0.04042,0.09779
21,30,51,3.556,-0.008,3.548,0.03943,0.09449
21,31,52,3.567,-0.008,3.559,0.07157,0.16381
22,16,38,3.574,0.002,3.576,0.05062,0.11564
22,17,39,3.582,0.002,3.584,0.07372,0.17806
22,18,40,3.577,0.009,3.586,0.03412,0.08588
22,19,41,3.578,0.006,3.584,0.02367,0.05978
22,20,42,3.568,0.009,3.577,0.01954,0.04701
22,21,43,3.585,0.006,3.591,0.01229,0.03012
22,29,51,3.592,-0.006,3.586,0.00901,0.0214
22,30,52,3.602,-0.0,3.602,0.01475,0.03602
22,31,53,3.614,-0.003,3.611,0.01688,0.0405
22,32,54,3.623,0.004,3.627,0.02811,0.06795
22,33,55,3.647,0.0,3.647,0.02936,0.0693
22,34,56,3.664,0.005,3.669,0.03863,0.09525
23,22,45,3.627,-0.007,3.62,0.04679,0.10912
23,23,46,3.631,-0.011,3.62,0.05221,0.12514
23,24,47,3.631,-0.011,3.62,0.02145,0.05181
23,25,48,3.634,-0.016,3.618,0.0208,0.05043
23,26,49,3.63,-0.017,3.613,0.01235,0.02992
23,27,50,3.629,-0.022,3.607,0.00615,0.01449
23,29,52,3.633,-0.021,3.612,0.01072,0.02463
23,30,53,3.642,-0.017,3.625,0.013,0.03143
23,31,54,3.657,-0.017,3.64,0.02103,0.05113
23,32,55,3.666,-0.012,3.654,0.0248,0.05993
23,33,56,3.687,-0.012,3.675,0.03996,0.09502
23,34,57,3.702,-0.008,3.694,0.0378,0.09409
24,20,44,3.639,0.004,3.643,0.04891,0.12082
24,21,45,3.653,0.001,3.654,0.03846,0.09477
24,22,46,3.655,0.006,3.661,0.03056,0.07525
24,23,47,3.659,0.0,3.659,0.01936,0.04649
24,24,48,3.657,0.004,3.661,0.0163,0.03898
24,25,49,3.661,-0.004,3.657,0.01057,0.02564
24,27,51,3.659,-0.008,3.651,0.0076,0.01834
24,31,55,3.69,-0.005,3.685,0.00931,0.02212
24,32,56,3.701,0.0,3.701,0.01357,0.03244
24,33,57,3.719,-0.004,3.715,0.01551,0.03707
24,34,58,3.732,0.002,3.734,0.02101,0.05138
24,35,59,3.754,-0.003,3.751,0.02032,0.05007
24,36,60,3.771,0.001,3.772,0.02657,0.06223
25,19,44,3.68,-0.004,3.676,0.07332,0.18226
25,20,45,3.668,0.0,3.668,0.04321,0.1076
25,21,46,3.684,-0.001,3.683,0.04561,0.10814
25,22,47,3.688,0.003,3.691,0.02452,0.06015
25,23,48,3.691,-0.001,3.69,0.03012,0.07115
25,24,49,3.689,-0.0,3.689,0.01842,0.04259
26,22,48,3.713,0.009,3.722,0.04775,0.11717
26,23,49,3.717,0.003,3.72,0.04248,0.10145
26,24,50,3.715,0.004,3.719,0.03202,0.08067
26,25,51,3.717,-0.001,3.716,0.03428,0.08309
26,29,55,3.724,-0.004,3.72,0.00748,0.01755
26,33,59,3.777,0.004,3.781,0.00504,0.01244
26,34,60,3.789,0.008,3.797,0.00757,0.01829
26,35,61,3.806,0.003,3.809,0.00906,0.02246
26,36,62,3.819,0.006,3.825,0.01442,0.03486
26,37,63,3.836,0.0,3.836,0.01471,0.03591
26,38,64,3.854,0.004,3.858,0.02009,0.04855
27,26,53,3.742,-0.004,3.738,0.05745,0.13734
27,27,54,3.741,-0.006,3.735,0.05916,0.14336
27,28,55,3.734,-0.004,3.73,0.02537,0.06186
27,29,56,3.75,-0.006,3.744,0.02043,0.04842
27,30,57,3.761,-0.001,3.76,0.01322,0.03175
27,31,58,3.775,0.001,3.776,0.00587,0.01407
27,33,60,3.804,0.002,3.806,0.00438,0.01055
27,34,61,3.817,0.002,3.819,0.01006,0.02448
27,35,62,3.834,-0.002,3.832,0.01057,0.02604
27,36,63,3.846,-0.001,3.845,0.01629,0.03908
27,37,64,3.861,-0.004,3.857,0.01587,0.03764
27,38,65,3.868,-0.003,3.865,0.02393,0.05756
28,24,52,3.765,0.001,3.766,0.05158,0.12591
28,25,53,3.766,-0.004,3.762,0.04626,0.11268
28,26,54,3.763,0.0,3.763,0.03098,0.076
28,27,55,3.76,-0.004,3.756,0.01718,0.04226
28,28,56,3.751,0.002,3.753,0.01404,0.03504
28,29,57,3.769,-0.004,3.765,0.0089,0.02087
28,31,59,3.794,-0.002,3.792,0.00532,0.0129
28,35,63,3.854,-0.003,3.851,0.00416,0.01033
28,37,65,3.877,-0.005,3.872,0.005,0.01192
28,38,66,3.884,0.0,3.884,0.00736,0.01766
28,39,67,3.892,-0.004,3.888,0.00905,0.02194
28,41,69,3.908,-0.003,3.905,0.01409,0.03355
28,42,70,3.918,0.003,3.921,0.01886,0.04415
29,28,57,3.794,-0.004,3.79,0.03734,0.09
30,28,58,3.833,0.003,3.836,0.03752,0.09239
30,29,59,3.851,-0.0,3.851,0.02402,0.05719
30,30,60,3.865,0.005,3.87,0.01697,0.04181
30,31,61,3.879,0.001,3.88,0.01071,0.02675
32,32,64,3.961,0.005,3.966,0.02318,0.05412
32,33,65,3.981,0.001,3.982,0.01769,0.04345
32,34,66,3.994,0.006,4.0,0.01746,0.04145
32,35,67,4.007,0.003,4.01,0.01425,0.03558
32,36,68,4.016,0.007,4.023,0.0165,0.03882
32,37,69,4.027,0.003,4.03,0.00971,0.02349
32,39,71,4.039,0.002,4.041,0.00757,0.01822
32,43,75,4.077,0.002,4.079,0.00684,0.01629
32,45,77,4.076,0.002,4.078,0.00397,0.00939
32,46,78,4.075,0.007,4.082,0.00583,0.01393
32,47,79,4.078,0.002,4.08,0.0075,0.01841
32,48,80,4.077,0.006,4.083,0.0106,0.02542
32,49,81,4.081,0.001,4.082,0.0129,0.03176
32,50,82,4.079,0.005,4.084,0.01656,0.04019
33,36,69,4.051,-0.003,4.048,0.06048,0.14867
33,37,70,4.061,-0.007,4.054,0.09889,0.23572
33,38,71,4.066,-0.006,4.06,0.0451,0.11204
33,39,72,4.078,-0.01,4.068,0.05085,0.12119
33,40,73,4.085,-0.007,4.078,0.02507,0.0621
33,41,74,4.093,-0.009,4.084,0.02615,0.06229
33,43,76,4.106,-0.005,4.101,0.0033,0.00793
33,44,77,4.103,-0.003,4.1,0.00535,0.01302
33,45,78,4.106,-0.006,4.1,0.00616,0.01472
33,46,79,4.105,-0.004,4.101,0.00989,0.02443
33,47,80,4.107,-0.006,4.101,0.01098,0.0254
33,48,81,4.106,-0.004,4.102,0.01788,0.04296
34,34,68,4.062,0.009,4.071,0.046,0.11389
34,35,69,4.074,0.009,4.083,0.04545,0.11269
34,36,70,4.079,0.012,4.091,0.06882,0.1634
34,37,71,4.09,0.0,4.09,0.07689,0.17792
34,38,72,4.094,0.005,4.099,0.05241,0.12563
34,39,73,4.105,0.0,4.105,0.04008,0.09472
34,41,75,4.119,0.0,4.119,0.03067,0.07338
34,45,79,4.133,0.005,4.138,0.00314,0.00734
34,47,81,4.132,0.004,4.136,0.00335,0.00824
34,49,83,4.134,0.003,4.137,0.0044,0.01064
34,50,84,4.134,0.006,4.14,0.00688,0.01693
34,51,85,4.15,0.001,4.151,0.00809,0.01971
34,52,86,4.163,0.005,4.168,0.01034,0.02551
34,53,87,4.178,0.0,4.178,0.01316,0.03194
34,54,88,4.19,0.004,4.194,0.02056,0.04863
35,38,73,4.126,0.005,4.131,0.14013,0.34214
35,39,74,4.136,0.005,4.141,0.10503,0.25829
35,40,75,4.145,0.006,4.151,0.07012,0.16693
35,41,76,4.153,0.003,4.156,0.06155,0.14939
35,42,77,4.159,0.004,4.163,0.02645,0.06449
35,43,78,4.167,0.003,4.17,0.00618,0.01437
35,45,80,4.161,0.0,4.161,0.00347,0.00811
35,47,82,4.161,-0.001,4.16,0.00365,0.0088
35,48,83,4.159,-0.002,4.157,0.00722,0.01787
35,49,84,4.162,-0.005,4.157,0.00851,0.02087
35,50,85,4.16,-0.003,4.157,0.01143,0.02723
35,51,86,4.177,-0.006,4.171,0.01186,0.02855
35,52,87,4.191,-0.004,4.187,0.01709,0.04198
36,30,66,4.091,0.007,4.098,0.04614,0.10925
36,31,67,4.106,0.006,4.112,0.04259,0.10179
36,32,68,4.124,0.014,4.138,0.03315,0.08231
36,33,69,4.131,0.012,4.143,0.0371,0.08668
36,34,70,4.133,0.019,4.152,0.02395,0.05781
36,35,71,4.146,0.019,4.165,0.02654,0.06288
36,37,73,4.164,0.022,4.186,0.01705,0.04322
36,61,97,4.366,-0.008,4.358,0.0403,0.09531
36,62,98,4.384,0.001,4.385,0.04351,0.10861
36,63,99,4.398,0.004,4.402,0.07263,0.16981
36,64,100,4.41,0.012,4.422,0.06183,0.14861
36,65,101,4.422,0.013,4.435,0.07031,0.16498
36,66,102,4.432,0.018,4.45,0.03627,0.08923
37,33,70,4.162,0.009,4.171,0.09512,0.22287
37,34,71,4.164,0.014,4.178,0.05664,0.138
37,35,72,4.177,0.015,4.192,0.06456,0.15366
37,36,73,4.19,0.021,4.211,0.03449,0.08517
37,62,99,4.407,0.023,4.43,0.02655,0.06278
37,63,100,4.42,0.02,4.44,0.03646,0.08695
37,64,101,4.432,0.019,4.451,0.03211,0.0759
37,65,102,4.444,0.015,4.459,0.03283,0.07947
37,66,103,4.455,0.014,4.469,0.03517,0.08751
37,67,104,4.463,0.009,4.472,0.04969,0.12173
38,33,71,4.19,0.014,4.204,0.09906,0.24201
38,34,72,4.192,0.021,4.213,0.05645,0.1415
38,35,73,4.205,0.02,4.225,0.05175,0.12493
38,36,74,4.221,0.029,4.25,0.02669,0.06529
38,37,75,4.229,0.03,4.259,0.01416,0.03451
38,38,76,4.201,0.04,4.241,0.00975,0.02406
38,63,101,4.439,0.031,4.47,0.00771,0.01852
38,64,102,4.452,0.031,4.483,0.01159,0.02776
38,65,103,4.463,0.022,4.485,0.01597,0.03864
38,66,104,4.474,0.023,4.497,0.02469,0.06004
38,67,105,4.482,0.016,4.498,0.031,0.07736
38,68,106,4.489,0.018,4.507,0.04309,0.106
39,41,80,4.24,0.008,4.248,0.05243,0.12931
39,42,81,4.247,0.008,4.255,0.03691,0.08709
39,43,82,4.253,0.003,4.256,0.04044,0.09745
39,44,83,4.256,0.001,4.257,0.02171,0.052
39,45,84,4.26,-0.005,4.255,0.01473,0.03577
39,46,85,4.258,-0.006,4.252,0.00721,0.01761
39,52,91,4.28,-0.005,4.275,0.00293,0.00695
39,64,103,4.475,0.025,4.5,0.00955,0.02313
39,65,104,4.487,0.018,4.505,0.01657,0.03894
39,66,105,4.498,0.016,4.514,0.02149,0.05098
39,67,106,4.507,0.01,4.517,0.03396,0.08312
39,68,107,4.514,0.01,4.524,0.03589,0.08837
39,69,108,4.524,0.005,4.529,0.06218,0.14851
40,41,81,4.262,0.011,4.273,0.04271,0.10275
40,42,82,4.278,0.015,4.293,0.03975,0.09809
40,43,83,4.284,0.009,4.293,0.03106,0.07297
40,44,84,4.278,0.007,4.285,0.02284,0.05606
40,45,85,4.28,-0.0,4.28,0.01084,0.02585
40,46,86,4.28,0.003,4.283,0.00525,0.0123
40,53,93,4.316,-0.0,4.316,0.00252,0.00612
40,55,95,4.341,-0.0,4.341,0.00337,0.00817
40,63,103,4.487,0.031,4.518,0.00996,0.02436
40,64,104,4.497,0.029,4.526,0.01773,0.04283
40,65,105,4.509,0.02,4.529,0.02129,0.05264
40,66,106,4.519,0.021,4.54,0.03083,0.07499
40,67,107,4.527,0.014,4.541,0.03526,0.08628
40,68,108,4.534,0.016,4.55,0.05147,0.12592
41,43,84,4.307,-0.002,4.305,0.08215,0.19445
41,44,85,4.312,-0.004,4.308,0.03727,0.08647
41,45,86,4.308,-0.009,4.299,0.02422,0.05779
41,46,87,4.305,-0.009,4.296,0.01073,0.02577
41,47,88,4.305,-0.012,4.293,0.00487,0.0117
41,48,89,4.303,-0.011,4.292,0.00484,0.01193
41,53,94,4.341,-0.009,4.332,0.00299,0.00732
41,54,95,4.354,-0.008,4.346,0.00382,0.00942
41,55,96,4.367,-0.009,4.358,0.00458,0.0113
41,56,97,4.377,-0.008,4.369,0.00442,0.01049
41,57,98,4.405,-0.01,4.395,0.00432,0.01017
41,59,100,4.435,0.004,4.439,0.02461,0.05966
41,61,102,4.482,0.017,4.499,0.01513,0.03553
41,63,104,4.505,0.014,4.519,0.01828,0.04448
41,64,105,4.515,0.011,4.526,0.01619,0.03851
41,65,106,4.526,0.006,4.532,0.02828,0.06952
41,66,107,4.535,0.007,4.542,0.02613,0.06407
41,67,108,4.518,0.003,4.521,0.04753,0.11564
41,68,109,4.525,0.004,4.529,0.04837,0.10978
42,42,84,4.322,0.013,4.335,0.05323,0.13391
42,43,85,4.328,0.006,4.334,0.04771,0.11312
42,44,86,4.333,0.007,4.34,0.03003,0.0732
42,45,87,4.326,-0.0,4.326,0.01384,0.0336
42,46,88,4.33,0.003,4.333,0.00814,0.01912
42,47,89,4.327,-0.002,4.325,0.00453,0.0109
42,51,93,4.334,-0.001,4.333,0.00383,0.00934
42,57,99,4.426,0.004,4.43,0.00619,0.01503
42,59,101,4.454,0.015,4.469,0.01275,0.02867
42,65,107,4.521,0.021,4.542,0.00753,0.01792
42,67,109,4.537,0.019,4.556,0.00986,0.02435
42,68,110,4.542,0.018,4.56,0.01845,0.04442
42,69,111,4.551,0.009,4.56,0.02217,0.05379
42,70,112,4.558,0.009,4.567,0.03003,0.07248
42,71,113,4.568,0.003,4.571,0.03216,0.0751
42,72,114,4.577,0.006,4.583,0.04642,0.11309
44,46,90,4.365,0.003,4.368,0.02076,0.04853
44,47,91,4.366,-0.002,4.364,0.01457,0.03584
44,48,92,4.366,0.002,4.368,0.01346,0.0323
44,49,93,4.365,-0.001,4.364,0.00802,0.01955
44,50,94,4.362,0.004,4.366,0.00692,0.01672
44,51,95,4.376,-0.0,4.376,0.0046,0.01114
44,53,97,4.403,0.002,4.405,0.00371,0.00896
44,59,103,4.498,0.002,4.5,0.00708,0.0168
44,61,105,4.525,0.005,4.53,0.00962,0.0235
44,62,106,4.533,0.009,4.542,0.01727,0.04253
44,63,107,4.545,0.007,4.552,0.0209,0.04933
44,64,108,4.556,0.012,4.568,0.02732,0.06381
44,65,109,4.564,0.005,4.569,0.03051,0.07247
44,66,110,4.57,0.008,4.578,0.04853,0.1224
45,52,97,4.408,0.0,4.408,0.02633,0.06528
45,53,98,4.421,-0.001,4.42,0.01511,0.03731
45,54,99,4.434,0.002,4.436,0.01463,0.03636
45,55,100,4.45,0.001,4.451,0.00882,0.02202
45,56,101,4.459,0.005,4.464,0.00717,0.01692
45,57,102,4.481,0.004,4.485,0.00474,0.0113
45,59,104,4.505,0.003,4.508,0.0049,0.01184
45,60,105,4.523,0.004,4.527,0.00824,0.0202
45,61,106,4.537,-0.001,4.536,0.01081,0.02556
45,62,107,4.547,0.0,4.547,0.01686,0.04157
45,63,108,4.556,-0.001,4.555,0.03133,0.07552
45,64,109,4.564,0.001,4.565,0.03782,0.09538
46,50,96,4.398,0.003,4.401,0.03279,0.07856
46,51,97,4.412,-0.001,4.411,0.02334,0.05729
46,52,98,4.425,0.005,4.43,0.01887,0.04512
46,53,99,4.438,0.0,4.438,0.01034,0.02487
46,54,100,4.45,0.004,4.454,0.00655,0.01603
46,55,101,4.466,-0.0,4.466,0.00434,0.01044
46,57,103,4.494,-0.002,4.492,0.00319,0.00778
46,61,107,4.549,-0.003,4.546,0.00438,0.01057
46,63,109,4.569,-0.004,4.565,0.00421,0.01026
46,65,111,4.586,-0.005,4.581,0.00496,0.01204
46,66,112,4.596,-0.0,4.596,0.00811,0.01932
46,67,113,4.603,-0.005,4.598,0.00936,0.02297
46,68,114,4.61,-0.002,4.608,0.01323,0.03132
46,69,115,4.615,-0.007,4.608,0.01617,0.03778
46,70,116,4.618,-0.001,4.617,0.02397,0.05546
47,48,95,4.418,-0.003,4.415,0.02853,0.06695
47,49,96,4.418,-0.001,4.417,0.02928,0.07014
47,55,102,4.483,0.006,4.489,0.00457,0.01124
47,59,106,4.532,0.005,4.537,0.00457,0.01097
47,61,108,4.557,0.001,4.558,0.00725,0.01693
47,63,110,4.581,-0.002,4.579,0.00639,0.01505
47,64,111,4.592,-0.0,4.592,0.00906,0.022
47,65,112,4.6,-0.002,4.598,0.00741,0.01828
47,66,113,4.608,-0.002,4.606,0.01172,0.02771
47,67,114,4.617,-0.006,4.611,0.01641,0.03996
47,68,115,4.625,-0.005,4.62,0.02309,0.05688
48,48,96,4.433,0.001,4.434,0.03506,0.08666
48,49,97,4.433,-0.003,4.43,0.02581,0.06055
48,50,98,4.43,0.002,4.432,0.02149,0.05119
48,51,99,4.445,-0.002,4.443,0.01428,0.03508
49,49,98,4.448,-0.007,4.441,0.05318,0.12092
49,50,99,4.445,-0.004,4.441,0.03125,0.07638
49,51,100,4.46,-0.005,4.455,0.03098,0.0723
49,52,101,4.473,-0.001,4.472,0.01835,0.04473
49,53,102,4.485,-0.002,4.483,0.01774,0.04203
49,54,103,4.496,0.001,4.497,0.0107,0.02484
49,79,128,4.689,-0.01,4.679,0.00895,0.02216
49,80,129,4.688,-0.005,4.683,0.01356,0.03214
49,81,130,4.689,-0.006,4.683,0.01823,0.04379
49,82,131,4.688,-0.003,4.685,0.02071,0.04907
49,83,132,4.705,-0.004,4.701,0.02199,0.05025
49,84,133,4.72,-0.003,4.717,0.03182,0.07817
50,52,102,4.486,0.005,4.491,0.03753,0.09262
50,53,103,4.499,0.001,4.5,0.02624,0.06135
50,54,104,4.51,0.006,4.516,0.02132,0.05031
50,55,105,4.521,0.002,4.523,0.01361,0.03312
50,56,106,4.53,0.006,4.536,0.00995,0.02379
50,57,107,4.545,0.002,4.547,0.00567,0.01378
50,83,133,4.713,0.0,4.713,0.00863,0.02032
50,85,135,4.742,-0.0,4.742,0.01468,0.03569
50,86,136,4.756,0.003,4.759,0.02182,0.05156
50,87,137,4.77,-0.003,4.767,0.01988,0.04859
50,88,138,4.783,0.0,4.783,0.02789,0.06794
51,64,115,4.65,-0.012,4.638,0.02904,0.06715
51,65,116,4.662,-0.016,4.646,0.02005,0.04809
51,66,117,4.668,-0.015,4.653,0.01878,0.04576
51,67,118,4.677,-0.02,4.657,0.00882,0.02167
51,68,119,4.684,-0.019,4.665,0.00775,0.01853
51,69,120,4.693,-0.023,4.67,0.00498,0.01197
51,71,122,4.705,-0.023,4.682,0.00292,0.00713
51,73,124,4.711,-0.023,4.688,0.00329,0.0078
51,74,125,4.716,-0.018,4.698,0.00554,0.01355
51,75,126,4.719,-0.018,4.701,0.00699,0.0169
51,76,127,4.721,-0.014,4.707,0.01056,0.02536
51,77,128,4.723,-0.014,4.709,0.01251,0.03047
51,78,129,4.724,-0.01,4.714,0.02284,0.05761
52,58,110,4.62,0.003,4.623,0.02756,0.06832
52,59,111,4.63,-0.003,4.627,0.01589,0.03716
52,60,112,4.637,-0.001,4.636,0.01164,0.02804
52,61,113,4.651,-0.005,4.646,0.01096,0.02632
52,62,114,4.662,-0.0,4.662,0.01244,0.03002
52,63,115,4.678,-0.007,4.671,0.00812,0.01969
52,65,117,4.694,-0.009,4.685,0.00639,0.01566
52,67,119,4.71,-0.012,4.698,0.00546,0.0134
52,69,121,4.715,-0.015,4.7,0.00344,0.00834
52,75,127,4.743,-0.015,4.728,0.00317,0.00738
52,77,129,4.748,-0.012,4.736,0.00422,0.01045
52,79,131,4.751,-0.008,4.743,0.00684,0.01573
52,81,133,4.752,-0.005,4.747,0.00685,0.0163
52,83,135,4.765,-0.004,4.761,0.00591,0.01464
52,85,137,4.792,-0.004,4.788,0.00662,0.01616
52,86,138,4.806,-0.001,4.805,0.0089,0.02128
52,87,139,4.82,-0.006,4.814,0.01066,0.02585
52,88,140,4.833,-0.002,4.831,0.01429,0.03437
52,89,141,4.846,-0.007,4.839,0.02098,0.04994
52,90,142,4.857,-0.003,4.854,0.02898,0.07098
53,68,121,4.74,-0.008,4.732,0.01729,0.04335
53,69,122,4.744,-0.011,4.733,0.01212,0.02896
53,70,123,4.746,-0.01,4.736,0.01137,0.02699
53,71,124,4.752,-0.014,4.738,0.00607,0.01457
53,72,125,4.757,-0.013,4.744,0.00479,0.01159
53,73,126,4.761,-0.016,4.745,0.00304,0.0073
53,75,128,4.767,-0.016,4.751,0.00339,0.00797
53,76,129,4.769,-0.013,4.756,0.00636,0.01569
53,77,130,4.773,-0.015,4.758,0.00857,0.021
53,78,131,4.775,-0.012,4.763,0.01804,0.04533
53,79,132,4.777,-0.014,4.763,0.02332,0.05633
53,80,133,4.778,-0.01,4.768,0.0358,0.08391
54,56,110,4.653,0.006,4.659,0.03331,0.08009
54,57,111,4.664,0.001,4.665,0.02747,0.06483
54,58,112,4.674,0.008,4.682,0.02998,0.07246
54,59,113,4.687,0.005,4.692,0.02202,0.05223
54,60,114,4.698,0.011,4.709,0.01933,0.04732
54,61,115,4.71,0.009,4.719,0.0148,0.0344
54,63,117,4.726,0.01,4.736,0.0109,0.0272
54,65,119,4.742,0.009,4.751,0.01045,0.02586
54,67,121,4.756,0.002,4.758,0.00731,0.01744
54,69,123,4.766,-0.002,4.764,0.00345,0.00831
54,71,125,4.774,-0.006,4.768,0.00337,0.00797
54,81,135,4.8,-0.009,4.791,0.00397,0.00999
54,91,145,4.929,-0.009,4.92,0.00417,0.01036
54,93,147,4.956,-0.009,4.947,0.00488,0.01196
54,94,148,4.966,-0.004,4.962,0.00759,0.01825
54,95,149,4.976,-0.008,4.968,0.00907,0.02262
54,96,150,4.985,-0.003,4.982,0.01472,0.03531
54,97,151,4.998,-0.006,4.992,0.01691,0.04123
54,98,152,5.008,-0.001,5.007,0.03084,0.07526
55,57,112,4.689,-0.001,4.688,0.07704,0.18916
55,58,113,4.698,0.004,4.702,0.04896,0.11551
55,59,114,4.711,0.005,4.716,0.05654,0.1305
55,60,115,4.722,0.011,4.733,0.03034,0.07394
55,61,116,4.733,0.013,4.746,0.02862,0.06928
55,62,117,4.742,0.02,4.762,0.01363,0.03278
55,92,147,4.961,-0.013,4.948,0.00483,0.01153
55,93,148,4.973,-0.014,4.959,0.00512,0.01271
55,94,149,4.983,-0.011,4.972,0.00873,0.02165
55,95,150,4.994,-0.012,4.982,0.01126,0.02825
55,96,151,5.003,-0.01,4.993,0.0189,0.04611
55,97,152,5.014,-0.011,5.003,0.02927,0.07291
56,58,114,4.721,0.013,4.734,0.0516,0.12759
56,59,115,4.733,0.012,4.745,0.0369,0.08985
56,60,116,4.745,0.02,4.765,0.0291,0.07089
56,61,117,4.755,0.018,4.773,0.01941,0.0465
56,62,118,4.764,0.026,4.79,0.01598,0.0391
56,63,119,4.771,0.023,4.794,0.01016,0.02512
56,91,147,4.964,-0.005,4.959,0.00351,0.00842
56,93,149,4.989,-0.005,4.984,0.0045,0.0108
56,94,150,4.999,-0.0,4.999,0.00753,0.0181
56,95,151,5.01,-0.005,5.005,0.00927,0.02262
56,96,152,5.02,0.001,5.021,0.01754,0.04174
56,97,153,5.03,-0.002,5.028,0.02533,0.06246
56,98,154,5.041,0.003,5.044,0.04045,0.09616
57,72,129,4.843,-0.007,4.836,0.01791,0.04285
57,73,130,4.847,-0.01,4.837,0.0119,0.02828
57,74,131,4.849,-0.009,4.84,0.0108,0.02648
57,75,132,4.851,-0.013,4.838,0.00685,0.01634
57,76,133,4.855,-0.012,4.843,0.00685,0.01633
57,77,134,4.858,-0.016,4.842,0.00438,0.01059
57,79,136,4.861,-0.016,4.845,0.00387,0.00941
57,83,140,4.877,-0.013,4.864,0.00425,0.01
57,84,141,4.889,-0.01,4.879,0.00549,0.01345
57,85,142,4.902,-0.011,4.891,0.00571,0.01352
57,86,143,4.913,-0.009,4.904,0.00897,0.02147
57,87,144,4.931,-0.011,4.92,0.01034,0.02432
57,88,145,4.944,-0.009,4.935,0.01639,0.0402
58,72,130,4.867,0.001,4.868,0.02083,0.04894
58,73,131,4.869,-0.004,4.865,0.01487,0.0364
58,74,132,4.871,-0.001,4.87,0.01217,0.02961
58,75,133,4.87,-0.007,4.863,0.00816,0.01984
58,76,134,4.874,-0.004,4.87,0.00631,0.01511
58,77,135,4.877,-0.01,4.867,0.00423,0.01024
58,79,137,4.881,-0.01,4.871,0.00326,0.00752
58,81,139,4.883,-0.009,4.874,0.00323,0.00765
58,83,141,4.896,-0.009,4.887,0.00307,0.00718
58,85,143,4.921,-0.007,4.914,0.00292,0.00695
58,87,145,4.952,-0.007,4.945,0.00331,0.00811
58,89,147,4.979,-0.008,4.971,0.00354,0.00872
58,91,149,5.003,-0.008,4.995,0.00524,0.01287
58,92,150,5.014,-0.002,5.012,0.00921,0.02247
58,93,151,5.025,-0.005,5.02,0.01286,0.0311
58,94,152,5.035,0.001,5.036,0.02204,0.05178
58,95,153,5.047,-0.003,5.044,0.02602,0.06186
58,96,154,5.058,0.003,5.061,0.04194,0.09772
59,76,135,4.892,-0.007,4.885,0.01711,0.04276
59,77,136,4.895,-0.01,4.885,0.01193,0.02883
59,78,137,4.897,-0.008,4.889,0.00955,0.02297
59,79,138,4.899,-0.011,4.888,0.00602,0.01418
59,80,139,4.899,-0.01,4.889,0.00465,0.01128
59,81,140,4.901,-0.012,4.889,0.00314,0.00758
59,83,142,4.915,-0.011,4.904,0.0032,0.00759
59,84,143,4.927,-0.008,4.919,0.00503,0.01201
59,85,144,4.939,-0.009,4.93,0.00611,0.01485
59,86,145,4.951,-0.007,4.944,0.01001,0.02425
59,87,146,4.963,-0.009,4.954,0.01252,0.03032
59,88,147,4.985,-0.006,4.979,0.02691,0.0644
60,66,126,4.88,0.009,4.889,0.03523,0.08485
60,67,127,4.886,0.004,4.89,0.02606,0.0627
60,68,128,4.891,0.007,4.898,0.02373,0.05602
60,69,129,4.898,0.001,4.899,0.01463,0.0357
60,70,130,4.905,0.004,4.909,0.01087,0.02669
60,71,131,4.908,-0.002,4.906,0.00586,0.01452
60,73,133,4.912,-0.003,4.909,0.00387,0.00947
60,87,147,4.979,-0.004,4.975,0.00399,0.00978
60,89,149,5.018,-0.001,5.017,0.00689,0.01663
60,91,151,5.04,0.002,5.042,0.00938,0.02286
60,92,152,5.05,0.009,5.059,0.01295,0.03061
60,93,153,5.06,0.005,5.065,0.01296,0.03165
60,94,154,5.069,0.009,5.078,0.01789,0.04275
60,95,155,5.08,0.003,5.083,0.01846,0.04526
60,96,156,5.091,0.005,5.096,0.02573,0.06219
62,70,132,4.945,0.005,4.95,0.02708,0.06491
62,71,133,4.947,-0.0,4.947,0.01463,0.03606
62,72,134,4.949,0.004,4.953,0.01208,0.02852
62,73,135,4.947,0.0,4.947,0.00845,0.01996
62,74,136,4.948,0.005,4.953,0.00656,0.01569
62,75,137,4.953,-0.0,4.953,0.00429,0.01037
62,93,155,5.097,0.011,5.108,0.00581,0.01419
62,94,156,5.105,0.011,5.116,0.00797,0.01928
62,95,157,5.116,0.004,5.12,0.00913,0.02228
62,96,158,5.126,0.007,5.133,0.01467,0.03431
62,97,159,5.135,0.001,5.136,0.01762,0.04143
62,98,160,5.144,0.005,5.149,0.02813,0.06758
63,68,131,4.949,0.0,4.949,0.03328,0.07975
63,69,132,4.956,-0.002,4.954,0.023,0.05406
63,70,133,4.961,0.001,4.962,0.01694,0.04073
63,71,134,4.964,-0.001,4.963,0.00879,0.02239
63,72,135,4.965,0.003,4.968,0.00839,0.02009
63,73,136,4.966,0.002,4.968,0.00461,0.01119
63,97,160,5.149,0.004,5.153,0.00666,0.0158
63,98,161,5.158,0.004,5.162,0.01064,0.02546
63,99,162,5.167,-0.0,5.167,0.0125,0.02942
63,100,163,5.175,0.0,5.175,0.0187,0.04526
63,101,164,5.185,-0.004,5.181,0.01794,0.04291
63,102,165,5.193,-0.003,5.19,0.02143,0.04872
64,75,139,4.984,0.007,4.991,0.02153,0.05267
64,76,140,4.987,0.011,4.998,0.02387,0.05772
64,77,141,4.991,0.005,4.996,0.01852,0.04564
64,78,142,4.993,0.008,5.001,0.01495,0.03673
64,79,143,4.994,0.002,4.996,0.00943,0.0228
64,80,144,4.993,0.007,5.0,0.00831,0.02003
64,83,147,4.994,0.005,4.999,0.00719,0.01689
64,85,149,5.019,0.002,5.021,0.00749,0.01818
64,87,151,5.057,0.002,5.059,0.01021,0.02586
64,89,153,5.081,0.019,5.1,0.01276,0.02852
64,95,159,5.145,0.015,5.16,0.0047,0.01152
64,97,161,5.163,0.014,5.177,0.00569,0.0141
64,98,162,5.171,0.016,5.187,0.0092,0.0219
64,99,163,5.18,0.009,5.189,0.01058,0.02653
64,100,164,5.188,0.012,5.2,0.01431,0.03558
64,101,165,5.197,0.005,5.202,0.01582,0.03828
64,102,166,5.204,0.008,5.212,0.02051,0.04986
65,76,141,5.004,-0.039,4.965,0.05529,0.13869
65,77,142,5.007,-0.048,4.959,0.0514,0.12513
65,78,143,5.01,-0.053,4.957,0.03654,0.09132
65,79,144,5.01,-0.062,4.948,0.03052,0.07528
65,80,145,5.012,-0.066,4.946,0.02089,0.05025
65,81,146,5.002,-0.076,4.926,0.01324,0.03082
65,91,156,5.122,-0.066,5.056,0.00751,0.01743
65,93,158,5.141,-0.072,5.069,0.00716,0.01738
65,95,160,5.16,-0.074,5.086,0.00846,0.02006
65,96,161,5.169,-0.063,5.106,0.0169,0.04003
65,97,162,5.177,-0.057,5.12,0.02319,0.05553
65,98,163,5.185,-0.05,5.135,0.02994,0.07368
65,99,164,5.193,-0.048,5.145,0.03345,0.08391
65,100,165,5.201,-0.042,5.159,0.04123,0.10274
66,74,140,5.014,0.014,5.028,0.03207,0.07688
66,75,141,5.018,0.01,5.028,0.02666,0.06535
66,76,142,5.022,0.015,5.037,0.02393,0.05765
66,77,143,5.024,0.01,5.034,0.0162,0.03993
66,78,144,5.025,0.017,5.042,0.01376,0.0329
66,79,145,5.027,0.015,5.042,0.00858,0.0201
66,81,147,5.02,0.017,5.037,0.0066,0.01582
66,99,165,5.206,0.019,5.225,0.00462,0.01091
66,100,166,5.214,0.02,5.234,0.00728,0.01712
66,101,167,5.223,0.013,5.236,0.01064,0.02544
66,102,168,5.231,0.016,5.247,0.01489,0.03636
66,103,169,5.237,0.01,5.247,0.01897,0.04607
66,104,170,5.243,0.013,5.256,0.02519,0.06235
67,78,145,5.039,-0.012,5.027,0.03996,0.09669
67,79,146,5.041,-0.014,5.027,0.04514,0.10695
67,80,147,5.042,-0.012,5.03,0.0245,0.0582
67,81,148,5.037,-0.014,5.023,0.01646,0.03981
67,82,149,5.034,-0.013,5.021,0.01161,0.02821
67,83,150,5.047,-0.015,5.032,0.00783,0.01868
67,97,164,5.206,-0.011,5.195,0.00321,0.00752
67,99,166,5.222,-0.012,5.21,0.00317,0.00734
67,100,167,5.229,-0.009,5.22,0.00549,0.0139
67,101,168,5.238,-0.011,5.227,0.00653,0.01525
67,102,169,5.245,-0.008,5.237,0.01125,0.02646
67,103,170,5.251,-0.01,5.241,0.01342,0.03232
67,104,171,5.256,-0.007,5.249,0.02544,0.06117
68,76,144,5.054,0.008,5.062,0.04182,0.10137
68,77,145,5.056,0.002,5.058,0.03337,0.07796
68,78,146,5.052,0.008,5.06,0.02854,0.06951
68,79,147,5.054,0.004,5.058,0.01757,0.04256
68,80,148,5.054,0.009,5.063,0.01551,0.03717
68,81,149,5.053,0.005,5.058,0.0097,0.02338
68,83,151,5.063,0.007,5.07,0.00749,0.01771
68,85,153,5.089,0.009,5.098,0.00489,0.01171
68,87,155,5.122,0.009,5.131,0.00384,0.00924
68,89,157,5.143,0.014,5.157,0.00721,0.01712
68,91,159,5.166,0.019,5.185,0.00617,0.01454
68,93,161,5.187,0.02,5.207,0.00396,0.00957
68,95,163,5.203,0.02,5.223,0.00352,0.00844
68,97,165,5.219,0.017,5.236,0.00374,0.00861
68,101,169,5.251,0.014,5.265,0.00371,0.00891
68,103,171,5.264,0.014,5.278,0.00516,0.01259
68,104,172,5.269,0.016,5.285,0.0087,0.02104
68,105,173,5.278,0.01,5.288,0.01035,0.02551
68,106,174,5.282,0.014,5.296,0.01569,0.03786
68,107,175,5.289,0.009,5.298,0.0181,0.04442
68,108,176,5.296,0.012,5.308,0.02171,0.05334
69,78,147,5.068,-0.022,5.046,0.06864,0.17024
69,79,148,5.069,-0.025,5.044,0.06566,0.16029
69,80,149,5.07,-0.026,5.044,0.03989,0.09489
69,81,150,5.068,-0.031,5.037,0.04078,0.10065
69,82,151,5.065,-0.031,5.034,0.02307,0.05478
69,83,152,5.078,-0.037,5.041,0.02335,0.05489
69,86,155,5.117,-0.032,5.085,0.00761,0.0189
69,104,173,5.283,-0.025,5.258,0.00732,0.01804
69,105,174,5.289,-0.023,5.266,0.00832,0.02
69,106,175,5.294,-0.018,5.276,0.01082,0.02653
69,107,176,5.301,-0.018,5.283,0.01081,0.02642
69,108,177,5.308,-0.016,5.292,0.0178,0.04356
69,109,178,5.315,-0.017,5.298,0.0226,0.05559
70,76,146,5.082,-0.001,5.081,0.05657,0.12856
70,77,147,5.08,-0.006,5.074,0.05583,0.13489
70,78,148,5.082,-0.003,5.079,0.03277,0.07985
70,79,149,5.084,-0.01,5.074,0.03515,0.08515
70,80,150,5.085,-0.006,5.079,0.02024,0.04867
70,81,151,5.083,-0.013,5.07,0.01815,0.04399
70,83,153,5.093,-0.014,5.079,0.01249,0.02957
70,108,178,5.319,0.01,5.329,0.00699,0.01701
70,109,179,5.327,0.004,5.331,0.00878,0.02172
70,110,180,5.335,0.007,5.342,0.01223,0.02916
70,111,181,5.339,0.002,5.341,0.0151,0.0368
70,112,182,5.345,0.005,5.35,0.0232,0.05385
71,84,155,5.116,0.015,5.131,0.053,0.12284
71,85,156,5.128,0.017,5.145,0.04607,0.10718
71,86,157,5.138,0.022,5.16,0.02723,0.0649
71,87,158,5.151,0.024,5.175,0.02093,0.05005
71,88,159,5.161,0.029,5.19,0.01504,0.03552
71,89,160,5.182,0.034,5.216,0.00883,0.02183
71,109,180,5.338,0.047,5.385,0.00771,0.01778
71,110,181,5.345,0.041,5.386,0.01578,0.03724
71,111,182,5.349,0.032,5.381,0.02066,0.0488
71,112,183,5.356,0.028,5.384,0.02798,0.06924
71,113,184,5.362,0.022,5.384,0.03277,0.08041
71,114,185,5.365,0.02,5.385,0.04443,0.10775
72,92,164,5.222,-0.001,5.221,0.02614,0.06278
72,93,165,5.233,-0.005,5.228,0.02168,0.05116
72,94,166,5.243,0.002,5.245,0.01941,0.04598
72,95,167,5.25,-0.0,5.25,0.01404,0.03411
72,96,168,5.259,0.007,5.266,0.01006,0.02374
72,97,169,5.267,0.008,5.275,0.00605,0.01463
72,109,181,5.349,0.0,5.349,0.00434,0.01049
72,111,183,5.362,-0.001,5.361,0.00534,0.0131
72,112,184,5.367,0.004,5.371,0.00785,0.01883
72,113,185,5.371,-0.001,5.37,0.00925,0.02285
72,114,186,5.375,0.003,5.378,0.01545,0.03598
72,115,187,5.375,-0.001,5.374,0.01512,0.03635
72,116,188,5.379,0.004,5.383,0.01919,0.04609
73,102,175,5.314,-0.003,5.311,0.01829,0.04395
73,103,176,5.321,-0.005,5.316,0.01043,0.02463
73,104,177,5.33,-0.003,5.327,0.00968,0.02447
73,105,178,5.334,-0.005,5.329,0.00633,0.01493
73,106,179,5.339,-0.002,5.337,0.00533,0.01271
73,107,180,5.345,-0.004,5.341,0.00341,0.00808
73,109,182,5.358,-0.006,5.352,0.00504,0.012
73,110,183,5.364,-0.004,5.36,0.00819,0.01974
73,111,184,5.37,-0.007,5.363,0.01036,0.02474
73,112,185,5.376,-0.005,5.371,0.0161,0.03852
73,113,186,5.379,-0.008,5.371,0.01491,0.03521
73,114,187,5.379,-0.006,5.373,0.02129,0.04973
74,100,174,5.311,0.002,5.313,0.02419,0.05804
74,101,175,5.316,-0.003,5.313,0.01601,0.0364
74,102,176,5.322,0.001,5.323,0.01312,0.03152
74,103,177,5.333,-0.003,5.33,0.00755,0.01828
74,104,178,5.339,0.001,5.34,0.00557,0.01353
74,105,179,5.344,-0.005,5.339,0.00391,0.00941
74,107,181,5.352,-0.005,5.347,0.00342,0.00828
74,111,185,5.377,-0.008,5.369,0.00346,0.00842
74,113,187,5.386,-0.009,5.377,0.00424,0.01001
74,114,188,5.388,-0.004,5.384,0.00647,0.01556
74,115,189,5.393,-0.008,5.385,0.00843,0.0205
74,116,190,5.397,-0.003,5.394,0.01162,0.0281
74,117,191,5.401,-0.007,5.394,0.01527,0.03589
74,118,192,5.404,-0.002,5.402,0.01958,0.04789
75,104,179,5.348,-0.009,5.339,0.03744,0.09388
75,105,180,5.353,-0.014,5.339,0.02078,0.05146
75,106,181,5.357,-0.013,5.344,0.01226,0.03055
75,107,182,5.364,-0.016,5.348,0.00708,0.01728
75,108,183,5.369,-0.016,5.353,0.00637,0.01602
75,109,184,5.375,-0.021,5.354,0.00352,0.00848
75,111,186,5.386,-0.022,5.364,0.00278,0.00684
75,113,188,5.393,-0.023,5.37,0.00379,0.00906
75,114,189,5.397,-0.019,5.378,0.00737,0.01778
75,115,190,5.402,-0.02,5.382,0.00887,0.02128
75,116,191,5.406,-0.017,5.389,0.01287,0.03197
75,117,192,5.409,-0.019,5.39,0.01508,0.03667
75,118,193,5.412,-0.016,5.396,0.01914,0.04708
76,102,178,5.344,0.012,5.356,0.04816,0.11719
76,103,179,5.351,0.007,5.358,0.0319,0.07837
76,104,180,5.358,0.011,5.369,0.0238,0.05615
76,105,181,5.363,0.005,5.368,0.01477,0.03643
76,106,182,5.366,0.008,5.374,0.01027,0.02477
76,107,183,5.372,0.004,5.376,0.00574,0.01391
76,109,185,5.384,-0.0,5.384,0.00386,0.00949
76,115,191,5.41,-0.005,5.405,0.00355,0.00842
76,117,193,5.417,-0.006,5.411,0.00414,0.00976
76,118,194,5.419,-0.001,5.418,0.00628,0.01487
76,119,195,5.424,-0.005,5.419,0.00849,0.02018
76,120,196,5.437,0.001,5.438,0.01183,0.02842
76,121,197,5.432,-0.003,5.429,0.01454,0.03451
76,122,198,5.436,0.003,5.439,0.02379,0.05638
77,99,176,5.336,0.005,5.341,0.07644,0.1786
77,100,177,5.342,0.007,5.349,0.04817,0.11781
77,101,178,5.349,0.004,5.353,0.05351,0.125
77,102,179,5.356,0.006,5.362,0.02499,0.06054
77,103,180,5.363,0.004,5.367,0.02841,0.06601
77,104,181,5.37,0.004,5.374,0.01242,0.0304
77,113,190,5.412,-0.016,5.396,0.00305,0.00725
77,115,192,5.421,-0.018,5.403,0.00311,0.00757
77,117,194,5.428,-0.017,5.411,0.0036,0.0086
77,118,195,5.429,-0.014,5.415,0.00701,0.01697
77,119,196,5.433,-0.014,5.419,0.00835,0.0205
77,120,197,5.443,-0.011,5.432,0.01345,0.03182
77,121,198,5.446,-0.012,5.434,0.01646,0.03897
77,122,199,5.448,-0.009,5.439,0.03077,0.0731
78,94,172,5.304,0.008,5.312,0.05776,0.14172
78,95,173,5.314,0.005,5.319,0.06161,0.14836
78,96,174,5.323,0.014,5.337,0.03229,0.08116
78,97,175,5.329,0.012,5.341,0.02542,0.06206
78,98,176,5.336,0.02,5.356,0.02011,0.04771
78,99,177,5.345,0.018,5.363,0.01453,0.03497
78,119,197,5.448,-0.009,5.439,0.00357,0.00861
78,121,199,5.453,-0.009,5.444,0.00517,0.01236
78,122,200,5.456,-0.002,5.454,0.00964,0.02315
78,123,201,5.459,-0.005,5.454,0.01172,0.02858
78,124,202,5.461,0.003,5.464,0.00986,0.02332
78,125,203,5.465,-0.001,5.464,0.01186,0.02798
78,126,204,5.469,0.004,5.473,0.01626,0.03838
79,98,177,5.348,0.004,5.352,0.07298,0.17729
79,99,178,5.356,0.003,5.359,0.09603,0.22502
79,100,179,5.365,0.009,5.374,0.04529,0.11372
79,101,180,5.372,0.01,5.382,0.05533,0.13547
79,102,181,5.377,0.014,5.391,0.02917,0.0695
79,103,182,5.383,0.013,5.396,0.03307,0.07995
79,121,200,5.461,-0.015,5.446,0.00403,0.00994
79,122,201,5.464,-0.011,5.453,0.00874,0.02082
79,123,202,5.467,-0.01,5.457,0.00697,0.01714
79,124,203,5.47,-0.007,5.463,0.00949,0.02284
79,125,204,5.474,-0.009,5.465,0.01043,0.02441
79,126,205,5.478,-0.007,5.471,0.01569,0.03657
80,95,175,5.327,0.006,5.333,0.13613,0.32333
80,96,176,5.34,0.013,5.353,0.07574,0.17922
80,127,207,5.497,-0.006,5.491,0.00357,0.00855
80,128,208,5.509,-0.001,5.508,0.00561,0.01381
80,129,209,5.52,-0.006,5.514,0.0078,0.01895
80,130,210,5.531,-0.001,5.53,0.01206,0.02833
80,131,211,5.542,-0.006,5.536,0.01537,0.0376
80,132,212,5.552,-0.002,5.55,0.02,0.04744
81,101,182,5.382,-0.001,5.381,0.12595,0.30345
81,103,184,5.395,-0.003,5.392,0.07602,0.17623
81,105,186,5.409,-0.007,5.402,0.03955,0.09539
81,106,187,5.416,-0.01,5.406,0.01773,0.04221
81,108,189,5.428,-0.017,5.411,0.00343,0.00806
81,125,206,5.49,-0.011,5.479,0.00217,0.00508
81,128,209,5.517,-0.01,5.507,0.00366,0.00888
81,129,210,5.528,-0.012,5.516,0.00478,0.01153
81,130,211,5.539,-0.011,5.528,0.00926,0.02275
81,131,212,5.549,-0.013,5.536,0.00989,0.02377
81,132,213,5.56,-0.011,5.549,0.01575,0.03853
81,133,214,5.57,-0.012,5.558,0.01726,0.04199
82,94,176,5.341,0.005,5.346,0.0527,0.12737
82,95,177,5.348,0.001,5.349,0.05262,0.13389
82,96,178,5.354,0.006,5.36,0.03208,0.0787
82,97,179,5.361,0.002,5.363,0.02919,0.07338
82,98,180,5.367,0.007,5.374,0.02008,0.04858
82,99,181,5.373,0.002,5.375,0.01536,0.03749
82,131,213,5.557,-0.009,5.548,0.00345,0.00837
82,133,215,5.578,-0.009,5.569,0.00424,0.01007
82,134,216,5.587,-0.004,5.583,0.00641,0.01534
82,135,217,5.597,-0.008,5.589,0.0084,0.02064
82,136,218,5.606,-0.002,5.604,0.01201,0.02874
82,137,219,5.617,-0.006,5.611,0.01481,0.03594
82,138,220,5.627,-0.001,5.626,0.01921,0.0461
83,113,196,5.472,-0.008,5.464,0.01296,0.03066
83,114,197,5.475,-0.007,5.468,0.01231,0.0305
83,115,198,5.48,-0.009,5.471,0.00843,0.02014
83,116,199,5.484,-0.007,5.477,0.00784,0.01921
83,117,200,5.486,-0.009,5.477,0.00438,0.01046
83,118,201,5.491,-0.007,5.484,0.00354,0.00863
83,131,214,5.574,-0.005,5.569,0.00375,0.00918
83,132,215,5.585,-0.003,5.582,0.00621,0.01521
83,133,216,5.595,-0.006,5.589,0.00751,0.01803
83,134,217,5.604,-0.004,5.6,0.01389,0.0333
83,135,218,5.613,-0.006,5.607,0.01416,0.0351
83,136,219,5.622,-0.004,5.618,0.01972,0.04816
84,102,186,5.446,0.016,5.462,0.02755,0.06736
84,103,187,5.451,0.013,5.464,0.02163,0.05337
84,104,188,5.455,0.019,5.474,0.01728,0.04247
84,105,189,5.461,0.02,5.481,0.02433,0.05795
84,106,190,5.468,0.027,5.495,0.01646,0.0406
84,107,191,5.47,0.027,5.497,0.00964,0.02321
84,128,212,5.559,0.024,5.583,0.00518,0.0127
84,129,213,5.57,0.016,5.586,0.00672,0.01616
84,130,214,5.58,0.023,5.603,0.00579,0.01448
84,131,215,5.59,0.023,5.613,0.00408,0.00987
84,135,219,5.634,0.023,5.657,0.00514,0.01243
84,136,220,5.646,0.023,5.669,0.00854,0.02005
84,137,221,5.656,0.016,5.672,0.01181,0.02844
84,138,222,5.665,0.017,5.682,0.01528,0.0382
84,139,223,5.673,0.01,5.683,0.01845,0.04526
84,140,224,5.681,0.013,5.694,0.02158,0.05412
86,110,196,5.542,0.01,5.552,0.03233,0.07865
86,111,197,5.519,0.006,5.525,0.0223,0.05525
86,112,198,5.52,0.011,5.531,0.01855,0.04648
86,113,199,5.525,0.007,5.532,0.01029,0.02441
86,114,200,5.529,0.012,5.541,0.00673,0.01615
86,115,201,5.532,0.009,5.541,0.00378,0.00906
86,117,203,5.541,0.008,5.549,0.00316,0.00741
86,127,213,5.581,0.014,5.595,0.00324,0.00789
86,128,214,5.591,0.016,5.607,0.00438,0.01021
86,129,215,5.601,0.01,5.611,0.00537,0.0129
86,130,216,5.611,0.016,5.627,0.00435,0.0106
86,131,217,5.623,0.014,5.637,0.00353,0.00816
86,137,223,5.684,0.012,5.696,0.00444,0.0106
86,138,224,5.693,0.013,5.706,0.00622,0.01506
86,139,225,5.701,0.007,5.708,0.00804,0.01931
86,140,226,5.708,0.011,5.719,0.01069,0.02617
86,141,227,5.718,0.006,5.724,0.01415,0.03366
86,142,228,5.727,0.01,5.737,0.01732,0.04287
87,114,201,5.546,-0.0,5.546,0.02283,0.05272
87,127,214,5.596,0.008,5.604,0.00284,0.00691
87,128,215,5.607,0.007,5.614,0.00458,0.01073
87,129,216,5.617,0.004,5.621,0.00511,0.01209
87,130,217,5.627,0.005,5.632,0.0054,0.01272
87,131,218,5.638,0.005,5.643,0.00405,0.00974
87,132,219,5.648,0.01,5.658,0.00345,0.00848
87,142,229,5.741,0.007,5.748,0.00454,0.01114
87,143,230,5.749,0.003,5.752,0.00558,0.01336
87,144,231,5.757,0.003,5.76,0.00886,0.0217
87,145,232,5.766,0.0,5.766,0.00991,0.0232
87,146,233,5.774,0.001,5.775,0.0147,0.0352
87,147,234,5.782,-0.002,5.78,0.0163,0.04052
88,114,202,5.561,0.002,5.563,0.0275,0.06642
88,115,203,5.565,-0.003,5.562,0.01422,0.03469
88,116,204,5.568,0.001,5.569,0.01011,0.02468
88,117,205,5.575,-0.003,5.572,0.00694,0.01668
88,118,206,5.578,0.001,5.579,0.0053,0.01295
88,119,207,5.581,-0.003,5.578,0.00358,0.00864
88,127,215,5.611,0.002,5.613,0.00296,0.00698
88,128,216,5.623,0.006,5.629,0.00335,0.00786
88,129,217,5.633,0.001,5.634,0.00416,0.01034
88,130,218,5.642,0.006,5.648,0.00351,0.00834
88,131,219,5.653,0.002,5.655,0.00335,0.00813
88,146,234,5.787,0.003,5.79,0.00559,0.01341
88,147,235,5.795,-0.002,5.793,0.00675,0.01666
88,148,236,5.802,0.003,5.805,0.00972,0.02345
88,149,237,5.81,-0.002,5.808,0.0124,0.03021
88,150,238,5.816,0.003,5.819,0.01662,0.04041
90,131,221,5.683,0.0,5.683,0.016,0.03986
90,132,222,5.692,0.005,5.697,0.01413,0.03365
90,133,223,5.701,0.0,5.701,0.00992,0.02408
90,134,224,5.712,0.005,5.717,0.00808,0.01888
90,135,225,5.722,0.0,5.722,0.00535,0.01296
90,136,226,5.73,0.004,5.734,0.00382,0.00938
90,141,231,5.772,-0.001,5.771,0.00294,0.00705
90,143,233,5.789,-0.001,5.788,0.00369,0.00875
90,144,234,5.797,0.003,5.8,0.00555,0.01343
90,145,235,5.806,-0.001,5.805,0.00683,0.01662
90,146,236,5.814,0.003,5.817,0.00948,0.02294
90,147,237,5.822,-0.001,5.821,0.01186,0.02802
90,148,238,5.828,0.003,5.831,0.01695,0.03943
92,135,227,5.749,0.007,5.756,0.02152,0.05111
92,136,228,5.758,0.013,5.771,0.01674,0.04085
92,137,229,5.766,0.01,5.776,0.01363,0.0335
92,138,230,5.773,0.016,5.789,0.00971,0.02369
92,139,231,5.782,0.013,5.795,0.00658,0.01567
92,140,232,5.79,0.02,5.81,0.00443,0.01001
92,145,237,5.831,0.014,5.845,0.00347,0.00803
92,147,239,5.846,0.014,5.86,0.00445,0.01056
92,148,240,5.852,0.016,5.868,0.00654,0.01582
92,149,241,5.858,0.01,5.868,0.00912,0.02248
92,150,242,5.864,0.013,5.877,0.01305,0.03201
92,151,243,5.872,0.008,5.88,0.01605,0.03934
92,152,244,5.879,0.011,5.89,0.02054,0.0489
94,138,232,5.799,0.005,5.804,0.01808,0.04262
94,139,233,5.809,0.001,5.81,0.01283,0.0315
94,140,234,5.816,0.006,5.822,0.01022,0.02434
94,141,235,5.824,0.001,5.825,0.00705,0.01696
94,142,236,5.831,0.006,5.837,0.0052,0.01263
94,143,237,5.839,0.002,5.841,0.00373,0.00899
94,149,243,5.88,0.003,5.883,0.00278,0.00678
94,151,245,5.894,0.003,5.897,0.00361,0.00878
94,152,246,5.901,0.007,5.908,0.00544,0.01332
94,153,247,5.907,0.002,5.909,0.00724,0.01788
94,154,248,5.912,0.006,5.918,0.01023,0.02498
94,155,249,5.92,0.001,5.921,0.0129,0.03206
94,156,250,5.927,0.005,5.932,0.01802,0.04326
95,140,235,5.827,0.004,5.831,0.02161,0.05299
95,141,236,5.836,0.004,5.84,0.01611,0.03984
95,142,237,5.842,0.007,5.849,0.01374,0.03381
95,143,238,5.85,0.007,5.857,0.00928,0.02205
95,144,239,5.858,0.012,5.87,0.00691,0.01657
95,145,240,5.866,0.013,5.879,0.00381,0.00907
95,147,242,5.88,0.013,5.893,0.00296,0.00722
95,149,244,5.891,0.013,5.904,0.00394,0.00943
95,150,245,5.897,0.012,5.909,0.00703,0.01728
95,151,246,5.904,0.008,5.912,0.00942,0.02239
95,152,247,5.911,0.008,5.919,0.01281,0.03083
95,153,248,5.918,0.005,5.923,0.01488,0.0356
95,154,249,5.923,0.005,5.928,0.01964,0.04856
96,140,236,5.84,-0.02,5.82,0.03883,0.09579
96,141,237,5.846,-0.028,5.818,0.03097,0.07591
96,142,238,5.852,-0.027,5.825,0.02468,0.05936
96,143,239,5.86,-0.036,5.824,0.01772,0.04267
96,144,240,5.868,-0.038,5.83,0.01214,0.02807
96,145,241,5.876,-0.049,5.827,0.00616,0.01471
96,147,243,5.89,-0.049,5.841,0.00501,0.01211
96,151,247,5.915,-0.048,5.867,0.0053,0.0124
96,153,249,5.928,-0.048,5.88,0.00601,0.01463
96,154,250,5.933,-0.037,5.896,0.01203,0.02839
96,155,251,5.941,-0.036,5.905,0.01753,0.04186
96,156,252,5.949,-0.027,5.922,0.02404,0.0594
96,157,253,5.956,-0.027,5.929,0.03121,0.0748
96,158,254,5.963,-0.02,5.943,0.03874,0.09502


==> anc/README.txt <==
ARCUS charge-radius prediction catalogue
========================================

File: ARCUS_Charge_Radii_Catalogue.csv   (1008 rows + header, comma-separated)

Calibrated root-mean-square charge-radius predictions, with uncertainties, for
1008 nuclei that have no measured charge radius in either of the two
compilations used in this work. Accompanies the Letter "Directional
correlations in nuclear charge-radius model residuals enable extrapolation with
calibrated uncertainties"; see Sec. S7 of the Supplementary Material for the
full construction.


COLUMNS
-------
All radii and uncertainties are in femtometres (fm). 1 mfm = 1e-3 fm.

  Z                 proton number (8-96, 82 distinct elements)
  N                 neutron number (8-158)
  A                 mass number, A = Z + N (17-254)
  R_baseline        WS* global-model charge radius, before correction
  arcus_correction  signed ARCUS residual correction (-0.076 .. +0.051 fm)
  R_arcus           calibrated prediction; exactly R_baseline + arcus_correction
  sigma_68          calibrated Gaussian scale -> 68% interval R_arcus +/- sigma_68
  sigma_95          95% prediction-interval half-width -> R_arcus +/- sigma_95

sigma_95 is NOT 1.96 * sigma_68: a fitted tail factor is applied above the 68%
level, so the ratio varies between 2.24 and 2.57 (median 2.41). Use the columns
as given rather than rescaling sigma_68.


HOW TO READ THE UNCERTAINTIES
-----------------------------
The intervals are empirically calibrated and were tested on a temporally blind
set of 129 nuclei measured after the training compilation was fixed, where they
retained coverage close to nominal. They are the point of this catalogue.

Do NOT treat the 1008 entries as equally reliable point predictions. They are
uncertainty-ranked priorities: intervals stay narrow where the local residual
structure is well constrained and widen with distance from measured nuclei.
648 of the 1008 (64%) have sigma_95 < 0.050 fm, an uncertainty scale relevant
to current collinear laser spectroscopy at radioactive-ion-beam facilities.

Where a prediction sits far from measured neighbours, a wide interval is the
result, not a defect. Section 4 of the Letter discusses 52Ca as the case where
smooth residual interpolation cannot recover an abrupt structural change; the
interval stays wide enough to cover the error rather than being overconfident.


PROVENANCE
----------
Baseline model      WS* (Weizsaecker-Skyrme charge-radius formula)
Training set        885 measured nuclei, Z >= 8, Angeli & Marinova (2013)
Ensemble            5 fold models; every value is the median over 45 runs
                    (seeds 1-45), not a single run

Selection: a nucleus is included if it (i) appears in the WS* theoretical
table, (ii) has no measurement in the 2013 or the 2021 compilation, (iii) has
Z >= 8 and N >= 8, and (iv) lies within 6 neutrons of the measured 2013 chain
boundary for the same element. The 6-neutron cutoff is the rounded empirical
isotopic correlation length; it is a conservative locality rule, not a physical
boundary.

CITATION
--------
Please cite the Letter. If you use the catalogue in planning measurements, the
uncertainty ranking is the part intended to be reused.

